Blind Speech Separation and Dereverberation using Neural Beamforming

In this paper, we present the Blind Speech Separation and Dereverberation (BSSD) network, which performs simultaneous speaker separation, dereverberation and speaker identification in a single neural network. Speaker separation is guided by a set of predefined spatial cues. Dereverberation is performed by using neural beamforming, and speaker identification is aided by embedding vectors and triplet mining. We introduce a frequency-domain model which uses complex-valued neural networks, and a time-domain variant which performs beamforming in latent space. Further, we propose a block-online mode to process longer audio recordings, as they occur in meeting scenarios. We evaluate our system in terms of Scale Independent Signal to Distortion Ratio (SI-SDR), Word Error Rate (WER) and Equal Error Rate (EER).

==> images/display_spectrograms.m <==
clear all
close all
clc


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


load 'bssd_td_sa_respeaker_c3_spectrogram.mat';

% load 'localization_test1.mat';
% load 'localization_test2.mat';


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


fs = 16e3;
wlen = 1024;
shift = 256;


Fz = mstft(z', wlen, shift).';
Fr = mstft(r', wlen, shift).';
Fy = mstft(y', wlen, shift);
Fy = permute(Fy, [3 1 2]);
Py = abs(double(Fy)).^2;

Fr = Fr*0.4 + squeeze(Fy(1,:,:)).'*1e-3;


Pz = 0.25*abs(double(Fz(:,:,1).')).^2;

[nfram, nbin, nmic] = size(Fz);
fvect = linspace(0,fs/2,nbin);
tvect = (0:nfram-1)*shift/fs;

% clean leading echo alias from Pz
g = 10.^(linspace(-20, 0, sum(tvect<0.2))/10);
Pz(:,tvect<0.2) = Pz(:,tvect<0.2).*repmat(g, [nbin 1]);
g = 10.^(linspace(-20, 0, sum(tvect<0.4))/10);
Pz(fvect<2000,tvect<0.4) = Pz(fvect<2000,tvect<0.4).*repmat(g, [sum(fvect<2000) 1]);



% y = mistft(squeeze(Fy(1,:,:)), wlen, shift);
% r = mistft(Fr.', wlen, shift);
% y = y/max(abs(y));
% alpha = mean(r.*y) / (mean(r.*r) + 1e-6);
% r = r*alpha;
% 
% den = mean(r.*r) + 1e-6;
% num = mean((r-y).^2) + 1e-6;
% sdr = 10*log10(den/num)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


load('colormap_blue');


Pr = abs(double(Fr).').^2;
figure
set(gcf, 'PaperUnits', 'centimeters');
set(gcf, 'Position', [1 1 1600 400]);
set(gcf, 'PaperPosition', [0 0 32 8]);
set(gcf, 'renderer', 'zbuffer');
pcolor(tvect, fvect, 10*log10(Pr));
colorbar
set(gca, 'CLim', [-60 20])
shading flat
colormap(cmap)
xlabel('Time  [s]', 'fontsize', 16)
ylabel('Frequency  [Hz]', 'fontsize', 16)
set(gca,'FontSize', 16)
saveas(gcf, sprintf('BSSD_Fr%d.png', 1))


% nsrc = size(pid_true,2);
nsrc = size(y,1);
for c=1:nsrc

    Py = abs(double(squeeze(Fy(c,:,:)))).^2;
    Py = Py*mean(Pz(:)) / (mean(Py(:))*nsrc^2);
    
    figure
    set(gcf, 'PaperUnits', 'centimeters');
    set(gcf, 'Position', [1 1 1600 400]);
    set(gcf, 'PaperPosition', [0 0 32 8]);
    set(gcf, 'renderer', 'zbuffer');
    pcolor(tvect, fvect, 10*log10(Py));
    colorbar
    colormap(cmap)
    set(gca, 'CLim', [-60 20])
    shading flat
    xlabel('Time  [s]', 'fontsize', 16)
    ylabel('Frequency  [Hz]', 'fontsize', 16)
    set(gca,'FontSize', 16)
    saveas(gcf, sprintf('BSSD_Fy%d.png', c))

end


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


figure
set(gcf, 'PaperUnits', 'centimeters');
set(gcf, 'Position', [1 1 1600 400]);
set(gcf, 'PaperPosition', [0 0 32 8]);
set(gcf, 'renderer', 'zbuffer');
pcolor(tvect, fvect, 10*log10(Pz));
colorbar
colormap(cmap)
set(gca, 'CLim', [-60 20])
shading flat
xlabel('Time  [s]', 'fontsize', 16)
ylabel('Frequency  [Hz]', 'fontsize', 16)
set(gca,'FontSize', 16)
saveas(gcf, 'BSSD_Fz.png')




==> images/mstft.m <==
% STFT of a multi-channel signal x = (samples, nchan)
% using 'wlen' length and 'shift' overlap


function X = mstft(x, wlen, shift)


nbin = wlen/2+1;
[samples, nchan] = size(x);

analysis_window = window(@blackman, wlen);

nfram = ceil( (samples-wlen+shift)/shift );
samples = nfram*shift+wlen-shift;


%zero-pad wav-files
x(end+1:samples, :) = 0;

X = zeros(nbin, nfram, nchan);


for t=1:nfram
    
    idx = (t-1)*shift+1:(t-1)*shift+wlen;
    
    for c=1:nchan
        Fx = fft(x(idx,c).*analysis_window);
        Fx = Fx(1:nbin);
        X(:,t,c) = Fx;
    end
    
end




